Regularized Learning for Domain Adaptation under Label Shifts

We propose Regularized Learning under Label shifts (RLLS), a principled and a practical domain-adaptation algorithm to correct for shifts in the label distribution between a source and a target domain. We first estimate importance weights using labeled source data and unlabeled target data, and then train a classifier on the weighted source samples. We derive a generalization bound for the classifier on the target domain which is independent of the (ambient) data dimensions, and instead only depends on the complexity of the function class. To the best of our knowledge, this is the first generalization bound for the label-shift problem where the labels in the target domain are not available. Based on this bound, we propose a regularized estimator for the small-sample regime which accounts for the uncertainty in the estimated weights. Experiments on the CIFAR-10 and MNIST datasets show that RLLS improves classification accuracy, especially in the low sample and large-shift regimes, compared to previous methods.

==> figs/threshold.ipynb <==
{
 "cells": [
  {
   "cell_type": "code",
   "execution_count": 8,
   "metadata": {},
   "outputs": [],
   "source": [
    "import numpy as np\n",
    "import matplotlib.pyplot as plt\n",
    "import seaborn as sns; sns.set(color_codes=True)\n",
    "%matplotlib inline\n",
    "import matplotlib.ticker as mtick"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": [
    "k=5\n",
    "sigma= np.linspace(0.02, .2, num=k)\n",
    "\n",
    "# theta = np.repeat(np.expand_dims(np.linspace(0.1, 1, num=100),axis=0),[k], axis=0)\n",
    "theta = np.linspace(.1, 1, num=100)\n",
    "for i in range(k):\n",
    "    n = 1/(theta*sigma[i])**2\n",
    "    belplt = plt.semilogy(theta,n,color=[0.2,i/2/k+0.5,.5])#,label = r'$\\sigma_{\\min}=$%.1f'%(sigma[i]))\n",
    "for i in range(k):\n",
    "    n = 1/(theta*sigma[i])**2\n",
    "    y = n[-1]\n",
    "    j=(i)**2*0.008\n",
    "    jj=i*2.25\n",
    "#     color='c'\n",
    "    belplt=plt.semilogy(1.-j, y+jj, 'o', color='white', markersize=20)\n",
    "    belplt=plt.semilogy(1.-j, y+jj, 'k', marker=\"$%.2f$\" % (sigma[i]), color=[.7,0,0],\n",
    "                 markersize=20)\n",
    "fonts =16\n",
    "# sns.set_style(\"white\")\n",
    "# sns.set_style(\"ticks\")\n",
    "sns.set_style(\"white\")\n",
    "# plt.ticklabel_format(axis='both', style='sci', scilimits=(-2,2),fontsize=fonts, family = 'serif')\n",
    "# plt.legend(fontsize=fonts)\n",
    "plt.text(0.94, 7000., r'$\\sigma_{\\min}$', fontsize=15,color=[.7,0,0])\n",
    "# plt.text(.1, .1, 'sd', fontsize=22)\n",
    "plt.xlabel(r'$\\theta_{\\max}$',fontsize=fonts, family = 'serif')\n",
    "plt.ylabel(r'$n_q$',fontsize=fonts, family = 'serif')\n",
    "# plt.title(r'$\\sigma_{\\min}$',fontsize=fonts, family = 'serif')\n",
    "# plt.savefig(\"Pong_reward_lambda_3_runs.png\",format='png', dpi=2000)\n",
    "plt.savefig(\"threshold.eps\",format='eps', dpi=1000)"
   ]
  },
  {
   "cell_type": "code",
   "execution_count": null,
   "metadata": {},
   "outputs": [],
   "source": []
  }
 ],
 "metadata": {
  "kernelspec": {
   "display_name": "Python 3",
   "language": "python",
   "name": "python3"
  },
  "language_info": {
   "codemirror_mode": {
    "name": "ipython",
    "version": 3
   },
   "file_extension": ".py",
   "mimetype": "text/x-python",
   "name": "python",
   "nbconvert_exporter": "python",
   "pygments_lexer": "ipython3",
   "version": "3.6.4"
  }
 },
 "nbformat": 4,
 "nbformat_minor": 2
}

